First principles structures and circular dichroism spectra for the close-packed and the 7/2 motif of collagen

The recently proposed close-packed motif for collagen is investigated using first principles semi-empirical wave function theory and Kohn-Sham density functional theory. Under these refinements the close-packed motif is shown to be stable. For the case of the 7/2 motif a similar stability exists. The electronic circular dichroism of the close-packed model has a significant negative bias and a large signal. An interesting feature of the close-packed structure is the existence of a central channel. Simulations show that, if hydrogen atoms are placed in the cavity, a chain of molecular hydrogens is formed suggesting a possible biological function for molecular hydrogen.

==> anc/3PPG6_CP_PM6-PCM-opt.xyz <==
639
 3(PPG)_6 PM6/PCM opt geom, 30.4.2012, Kgs. Lyngby, Denmark DTU Nanotech
 N               18.740956    1.034423    2.123203
 H               18.092361    0.935984    1.281390
 H               19.628754    0.550937    1.887598
 C               18.063316    0.400175    3.363708
 H               18.784066   -0.306171    3.866531
 C               18.954737    2.522072    2.411249
 H               18.880779    3.111119    1.459370
 H               19.967069    2.683434    2.841024
 C               16.912753   -0.481854    2.809566
 O               17.085476   -0.857527    1.644551
 C               17.794884    1.595169    4.292846
 H               18.599098    1.639679    5.061710
 H               16.850381    1.536721    4.871074
 C               17.844184    2.845493    3.408383
 H               18.024900    3.772874    3.980333
 H               16.876523    2.995756    2.881900
 N               15.892946   -0.985997    3.577921
 C               14.626684   -1.601360    3.030235
 H               14.600338   -2.622629    3.519099
 C               15.551236   -0.525053    4.976965
 H               15.873445    0.528191    5.148731
 H               16.083712   -1.168592    5.706279
 C               14.397963   -1.791627    1.523158
 O               14.831526   -1.103444    0.619011
 C               13.554888   -0.671644    3.639739
 H               12.518168   -0.992421    3.482753
 H               13.662292    0.353638    3.180812
 C               14.014202   -0.617358    5.102075
 H               13.712771   -1.529891    5.650513
 H               13.588850    0.231722    5.661070
 N               13.554768   -2.883999    1.292351
 H               13.172058   -3.408911    2.086659
 C               13.313009   -3.536696   -0.001177
 H               13.251860   -4.639322    0.232958
 H               14.185767   -3.446169   -0.690401
 C               12.050475   -3.078081   -0.770150
 O               11.905893   -1.940536   -1.181678
 N               11.145469   -4.084658   -1.099636
 C                9.882326   -4.006612   -1.922511
 H               10.207359   -4.220270   -2.983501
 C               11.186255   -5.445531   -0.457240
 H               11.851274   -5.488274    0.430541
 H               11.578972   -6.176070   -1.201009
 C                9.105902   -2.662707   -2.019073
 O                9.502785   -1.601768   -1.572880
 C                9.021255   -5.186848   -1.381860
 H                8.986839   -5.985824   -2.151889
 H                7.972276   -4.910252   -1.163176
 C                9.719255   -5.714514   -0.125130
 H                9.497047   -6.771113    0.092499
 H                9.408041   -5.142578    0.770546
 N                8.006489   -2.663942   -2.897213
 C                7.070755   -1.521169   -3.199030
 H                7.267510   -1.356197   -4.304457
 C                7.257623   -3.909384   -3.334788
 H                7.135052   -4.612164   -2.479664
 H                7.818856   -4.416789   -4.141470
 C                7.047308   -0.147033   -2.513060
 O                7.425249    0.146372   -1.398276
 C                5.683636   -2.165294   -2.964866
 H                4.820542   -1.548664   -3.222190
 H                5.632078   -2.403694   -1.863766
 C                5.850466   -3.451083   -3.777895
 H                5.833497   -3.234590   -4.864546
 H                5.070940   -4.206322   -3.605494
 N                6.475975    0.780560   -3.396061
 H                6.242282    0.479811   -4.351314
 C                6.219658    2.208896   -3.184261
 H                6.202588    2.660710   -4.218514
 H                7.064895    2.722200   -2.668672
 C                4.918374    2.557252   -2.429196
 O                4.688556    2.157255   -1.302677
 N                4.079412    3.475626   -3.057500
 C                2.842374    4.150834   -2.520328
 H                3.199224    5.126410   -2.078903
 C                4.122882    3.696069   -4.545279
 H                4.756439    2.958230   -5.077851
 H                4.551421    4.706094   -4.739625
 C                2.056819    3.469112   -1.366084
 O                2.387930    2.431809   -0.823963
 C                1.997947    4.423027   -3.800889
 H                2.050480    5.507531   -4.036926
 H                0.925560    4.178094   -3.690794
 C                2.644955    3.623686   -4.935985
 H                2.425043    4.016070   -5.940405
 H                2.289910    2.575219   -4.932457
 N                1.024784    4.248708   -0.801687
 C                0.127952    3.871302    0.344401
 H                0.233923    4.747635    1.053966
 C                0.243393    5.309453   -1.540851
 H                0.310547    5.195059   -2.640826
 H                0.657665    6.303373   -1.275723
 C                0.273589    2.593899    1.181493
 O                0.729041    1.517732    0.858709
 C               -1.270523    3.858589   -0.321677
 H               -2.101031    3.800364    0.389621
 H               -1.311909    2.964541   -0.999078
 C               -1.238479    5.162597   -1.123433
 H               -1.554228    6.020282   -0.499628
 H               -1.917097    5.150291   -1.990980
 N               -0.272103    2.789542    2.459185
 H               -0.629787    3.707990    2.738747
 C               -0.235539    1.805894    3.547845
 H                0.001880    2.381424    4.488657
 H                0.610148    1.087471    3.440401
 C               -1.557641    1.020786    3.703885
 O               -1.962990    0.272837    2.836472
 N               -2.207546    1.124418    4.934338
 C               -3.550788    0.572828    5.354213
 H               -3.330082   -0.403385    5.879776
 C               -1.781536    2.135250    5.964670
 H               -1.025986    2.856192    5.584697
 H               -1.317321    1.593218    6.819646
 C               -4.577819    0.160743    4.256913
 O               -4.285016    0.045185    3.077909
 C               -4.052138    1.617237    6.393825
 H               -4.034576    1.150020    7.401068
 H               -5.088273    1.968764    6.220817
 C               -3.091393    2.808707    6.362578
 H               -3.040415    3.351283    7.320567
 H               -3.401114    3.551727    5.601752
 N               -5.825646   -0.334211    4.682634
 C               -6.927334   -0.916623    3.833699
 H               -7.243712   -1.799424    4.488352
 C               -6.615353    0.133531    5.884003
 H               -6.136270    0.957434    6.442206
 H               -6.708001   -0.721179    6.588550
 C               -6.867281   -1.478104    2.395025
 O               -6.328290   -1.023518    1.404253
 C               -8.014530    0.175048    3.884884
 H               -8.987529   -0.186093    3.536665
 H               -7.748021    1.020890    3.203581
 C               -7.997120    0.596116    5.358628
 H               -8.811523    0.116897    5.930375
 H               -8.136826    1.683058    5.478386
 N               -7.661898   -2.638093    2.374954
 H               -8.013042   -2.981602    3.282656
 C               -7.916218   -3.622125    1.313622
 H               -8.112876   -4.582964    1.880736
 H               -7.000901   -3.833806    0.709481
 C               -9.082708   -3.381302    0.327008
 O               -9.289499   -2.325911   -0.246820
 N               -9.824044   -4.522661    0.014492
 C              -10.822054   -4.739077   -1.095955
 H              -10.207541   -4.917767   -2.027275
 C               -9.780288   -5.769373    0.857938
 H               -9.426966   -5.574772    1.892711
 H               -9.070082   -6.490973    0.390989
 C              -11.790752   -3.590005   -1.486324
 O              -11.761135   -2.462854   -1.024050
 C              -11.553647   -6.049456   -0.683671
 H              -11.157743   -6.887631   -1.295304
 H              -12.647018   -6.032248   -0.853161
 C              -11.218843   -6.282274    0.791692
 H              -11.340340   -7.325927    1.120172
 H              -11.884193   -5.673489    1.440263
 N              -12.568842   -3.837730   -2.631462
 C              -13.466047   -2.875912   -3.358606
 H              -12.902919   -2.728845   -4.340732
 C              -12.925884   -5.209492   -3.155856
 H              -13.186745   -5.894784   -2.317151
 H              -12.057729   -5.629472   -3.703420
 C              -13.845481   -1.482632   -2.819787
 O              -13.971560   -1.156266   -1.657766
 C              -14.747144   -3.698089   -3.630365
 H              -15.423297   -3.243774   -4.369327
 H              -15.328411   -3.823164   -2.695213
 C              -14.152126   -5.037922   -4.075584
 H              -13.838528   -4.995343   -5.137493
 H              -14.862758   -5.876398   -4.001046
 N              -14.100945   -0.633260   -3.902652
 H              -13.970347   -0.999857   -4.855177
 C              -14.469737    0.789664   -3.916774
 H              -14.306950    1.130906   -4.977067
 H              -13.772326    1.409553   -3.307775
 C              -15.904078    1.127307   -3.451466
 O              -16.235170    0.929742   -2.296736
 N              -16.698376    1.847198   -4.346072
 C              -18.119784    2.349027   -4.196209
 H              -18.019077    3.427443   -3.860167
 C              -16.340944    1.937968   -5.806436
 H              -15.511435    1.258812   -6.093433
 H              -16.005860    2.979348   -6.018286
 C              -18.994460    1.736197   -3.072336
 O              -18.496075    1.187680   -2.111790
 C              -18.684167    2.332458   -5.641510
 H              -18.817722    3.379355   -5.982828
 H              -19.670428    1.847823   -5.751166
 C              -17.652583    1.615407   -6.519727
 H              -17.675024    1.943373   -7.571328
 H              -17.835201    0.523045   -6.533362
 N              -20.360804    2.119889   -3.004993
 C              -21.215690    1.973085   -1.774871
 H              -21.705032    2.995565   -1.709181
 C              -21.335513    1.992657   -4.148488
 H              -20.910607    1.381418   -4.977406
 H              -21.542561    3.012181   -4.540053
 C              -20.629900    1.629036   -0.402247
 O              -19.716212    0.854535   -0.154749
 C              -22.290068    0.930305   -2.162687
 H              -23.162879    0.934972   -1.492830
 H              -21.869933   -0.092746   -2.130242
 C              -22.624496    1.333897   -3.604040
 H              -23.463185    2.055362   -3.630231
 H              -22.944522    0.474295   -4.215252
 N              -21.287883    2.290895    0.632228
 H              -21.947236    3.049970    0.471657
 C              -21.011809    1.950540    2.037699
 H              -21.464226    2.720581    2.703799
 H              -19.913580    1.988619    2.221656
 C              -21.550147    0.571696    2.486415
 O              -22.041329   -0.240594    1.676369
 O              -21.448702    0.345866    3.719552
 N               22.040426    2.792168   -1.134506
 H               21.640672    2.393965   -0.247657
 H               22.292963    3.780062   -0.936354
 C               21.003625    2.649183   -2.256954
 H               21.258319    3.389640   -3.067030
 C               23.212225    1.939130   -1.617037
 H               23.955200    1.768481   -0.811661
 H               23.745052    2.476363   -2.439667
 C               19.609835    2.937383   -1.671762
 O               19.525547    3.121417   -0.456664
 C               21.197720    1.206669   -2.778687
 H               21.253584    1.203698   -3.885130
 H               20.356339    0.535655   -2.509933
 C               22.506958    0.688314   -2.148280
 H               23.131496    0.127999   -2.867179
 H               22.265326   -0.027632   -1.332033
 N               18.562654    3.079883   -2.539748
 C               17.115934    3.209867   -2.170859
 H               16.858324    4.286087   -2.413088
 C               18.639979    2.841618   -4.024113
 H               19.385309    2.064896   -4.283017
 H               18.956389    3.791223   -4.512542
 C               16.737137    2.925745   -0.703375
 O               17.273975    2.101354    0.018930
 C               16.414678    2.271657   -3.166011
 H               15.344983    2.495976   -3.293530
 H               16.466111    1.205446   -2.819959
 C               17.221401    2.429126   -4.463959
 H               16.776941    3.195214   -5.125938
 H               17.233138    1.491155   -5.046966
 N               15.694982    3.748685   -0.282508
 H               15.211911    4.332469   -0.977497
 C               15.417359    4.168232    1.097677
 H               15.057181    5.237349    1.001168
 H               16.352726    4.232376    1.711866
 C               14.393059    3.337242    1.900017
 O               14.493625    2.128274    2.044820
 N               13.421184    4.080079    2.561033
 C               12.282683    3.610259    3.424101
 H               12.683530    3.592356    4.478582
 C               13.265631    5.569593    2.402419
 H               13.819900    5.973423    1.525974
 H               13.675472    6.066557    3.310945
 C               11.674686    2.208419    3.180079
 O               12.111220    1.409480    2.375994
 C               11.201347    4.723962    3.261228
 H               11.023883    5.194745    4.251848
 H               10.226987    4.335235    2.912944
 C               11.755005    5.763302    2.281863
 H               11.423047    6.790379    2.505720
 H               11.419954    5.555560    1.248832
 N               10.673508    1.802046    4.090185
 C                9.645942    0.723653    3.867780
 H                9.552566    0.250073    4.894762
 C                9.940260    2.727169    5.030274
 H               10.350146    3.749373    5.078904
 H               10.054032    2.321104    6.060272
 C                9.766540   -0.438899    2.866904
 O               10.294901   -0.483472    1.773641
 C                8.393209    1.576643    3.533067
 H                7.449986    1.016898    3.561043
 H                8.532405    1.944087    2.483792
 C                8.460606    2.705753    4.570745
 H                7.794629    2.499502    5.427822
 H                8.136253    3.672116    4.153432
 N                9.094670   -1.557582    3.384110
 H                8.759753   -1.551358    4.353550
 C                8.943436   -2.858008    2.721825
 H                8.892554   -3.611745    3.562875
 H                9.851079   -3.142688    2.140987
 C                7.700001   -2.993001    1.807911
 O                7.392362   -2.138048    0.998241
 N                7.005216   -4.202368    1.931306
 C                5.867807   -4.805249    1.128186
 H                6.345897   -5.341435    0.253644
 C                7.249047   -5.092926    3.125745
 H                7.749113   -4.565004    3.967203
 H                7.911055   -5.933151    2.815433
 C                4.859084   -3.863610    0.411185
 O                5.140603   -2.715555    0.101628
 C                5.286350   -5.873802    2.096932
 H                5.630504   -6.873640    1.757352
 H                4.185432   -5.933576    2.152130
 C                5.848129   -5.573831    3.486959
 H                5.822407   -6.433706    4.174066
 H                5.271536   -4.766774    3.982139
 N                3.704392   -4.421074   -0.167235
 C                2.718759   -3.726134   -1.074507
 H                2.755062   -4.385865   -2.002098
 C                2.948655   -5.622065    0.355334
 H                2.994145   -5.658838    1.471617
 H                3.402270   -6.545739   -0.054863
 C                2.798248   -2.271353   -1.586768
 O                3.196509   -1.267497   -1.033301
 C                1.368726   -3.953848   -0.335860
 H                0.478900   -3.651914   -0.900460
 H                1.374920   -3.397112    0.634506
 C                1.470021   -5.456916   -0.054768
 H                1.242005   -6.050948   -0.960574
 H                0.772123   -5.807370    0.721618
 N                2.249923   -2.244586   -2.879690
 H                2.029790   -3.140692   -3.336924
 C                1.956112   -1.099026   -3.751443
 H                1.833273   -1.538472   -4.782111
 H                2.814251   -0.394398   -3.849439
 C                0.699368   -0.289047   -3.367409
 O                0.626878    0.328135   -2.321364
 N               -0.297823   -0.212661   -4.337085
 C               -1.558850    0.602878   -4.384477
 H               -1.305671    1.469634   -5.066132
 C               -0.393122   -1.207477   -5.462746
 H                0.306041   -2.059962   -5.338271
 H               -0.128980   -0.698753   -6.416742
 C               -2.203651    1.253749   -3.136300
 O               -1.819444    1.204196   -1.981161
 C               -2.594761   -0.348316   -5.067429
 H               -2.976959    0.139488   -5.992244
 H               -3.476524   -0.533204   -4.425594
 C               -1.861310   -1.640683   -5.434709
 H               -2.204932   -2.070986   -6.390439
 H               -2.018952   -2.425673   -4.672814
 N               -3.273922    2.117884   -3.418735
 C               -4.294818    2.614207   -2.435484
 H               -4.336097    3.722745   -2.689822
 C               -3.982780    2.277184   -4.744113
 H               -3.688191    1.530426   -5.505103
 H               -3.707165    3.268622   -5.163966
 C               -4.222256    2.503773   -0.899992
 O               -3.937294    1.552113   -0.199492
 C               -5.563824    1.886566   -2.933631
 H               -6.496662    2.188309   -2.448738
 H               -5.409023    0.786169   -2.737655
 C               -5.501806    2.183572   -4.440216
 H               -6.000633    3.142063   -4.674156
 H               -6.005116    1.415454   -5.046621
 N               -4.608354    3.750595   -0.378260
 H               -4.657795    4.544325   -1.036413
 C               -4.895254    4.189299    0.992365
 H               -4.879552    5.320064    0.926865
 H               -4.079755    3.950611    1.712169
 C               -6.247296    3.723772    1.577884
 O               -6.540402    2.543301    1.659180
 N               -7.056830    4.736712    2.103584
 C               -8.425630    4.675034    2.747646
 H               -8.237588    4.715636    3.861895
 C               -6.816371    6.183778    1.749453
 H               -6.025760    6.326027    0.980828
 H               -6.481729    6.718917    2.666671
 C               -9.292739    3.400683    2.574444
 O               -8.858741    2.371478    2.094780
 C               -9.109030    5.999460    2.299173
 H               -9.211591    6.660799    3.185564
 H              -10.126880    5.863625    1.885228
 C               -8.187686    6.661484    1.273812
 H               -8.290515    7.757329    1.233034
 H               -8.398550    6.293645    0.250057
 N              -10.525869    3.378789    3.257611
 C              -11.456401    2.202185    3.388573
 H              -11.598690    2.158646    4.516738
 C              -11.424312    4.567496    3.500900
 H              -11.211528    5.404714    2.804284
 H              -11.253034    4.924126    4.537907
 C              -11.130446    0.783516    2.917458
 O              -10.564980    0.407763    1.910085
 C              -12.759138    2.688962    2.716448
 H              -13.623582    2.044033    2.906878
 H              -12.629628    2.751573    1.599095
 C              -12.885772    4.103819    3.293055
 H              -13.430022    4.100054    4.255483
 H              -13.444589    4.778303    2.624831
 N              -11.602508   -0.154257    3.854125
 H              -12.038646    0.131933    4.733744
 C              -11.342695   -1.589628    3.723887
 H              -11.204705   -2.010054    4.759048
 H              -10.374870   -1.768319    3.193326
 C              -12.449284   -2.335744    2.962668
 O              -12.913514   -1.872087    1.935470
 N              -12.768379   -3.606882    3.446154
 C              -13.771930   -4.600572    2.917889
 H              -13.287733   -5.095600    2.018044
 C              -12.220051   -4.136734    4.746690
 H              -11.863312   -3.336198    5.428045
 H              -11.346738   -4.790042    4.514553
 C              -15.067334   -3.995849    2.326358
 O              -15.051823   -2.889284    1.826061
 C              -13.886058   -5.659101    4.043049
 H              -13.230730   -6.519335    3.787713
 H              -14.877693   -6.104114    4.196474
 C              -13.380899   -4.957091    5.310338
 H              -13.095597   -5.644022    6.121292
 H              -14.164860   -4.295452    5.729161
 N              -16.178746   -4.839039    2.117349
 C              -17.271446   -4.616584    1.118622
 H              -17.392103   -5.671541    0.699244
 C              -16.857601   -5.622787    3.215292
 H              -16.467409   -5.340152    4.215126
 H              -16.646981   -6.702789    3.052847
 C              -17.153214   -3.669324   -0.077963
 O              -16.686214   -2.535682   -0.104134
 C              -18.509318   -4.294683    1.982282
 H              -19.455247   -4.355274    1.427966
 H              -18.447495   -3.267746    2.398512
 C              -18.376784   -5.330442    3.110994
 H              -18.930305   -6.258468    2.875185
 H              -18.793662   -4.962330    4.062057
 N              -17.712956   -4.225464   -1.223673
 H              -18.004030   -5.202202   -1.268326
 C              -17.873736   -3.457052   -2.467762
 H              -17.650498   -4.113492   -3.340035
 H              -17.138045   -2.626373   -2.512302
 C              -19.306441   -2.894394   -2.643453
 O              -19.946752   -2.450421   -1.666531
 O              -19.748549   -2.914081   -3.816584
 N               24.755228   -3.642527   -1.656456
 H               24.085929   -3.410141   -2.439103
 H               25.097428   -4.610192   -1.822398
 C               24.017312   -3.520854   -0.305835
 H               24.176995   -4.469260    0.278299
 C               25.900721   -2.625261   -1.613082
 H               26.228434   -2.324051   -2.628112
 H               26.782062   -3.095756   -1.113194
 C               22.514495   -3.340836   -0.598105
 O               22.152053   -3.259736   -1.773830
 C               24.664828   -2.305891    0.394962
 H               25.451427   -2.667991    1.094998
 H               23.972632   -1.706104    1.009177
 C               25.305238   -1.509354   -0.752302
 H               26.028531   -0.741147   -0.431916
 H               24.527843   -0.955122   -1.320590
 N               21.625853   -3.457232    0.438938
 C               20.164103   -3.140845    0.361730
 H               19.653697   -4.138196    0.515163
 C               21.966764   -3.560991    1.897024
 H               23.011230   -3.279947    2.122511
 H               21.848665   -4.632800    2.189699
 C               19.681952   -2.454762   -0.933530
 O               20.154030   -1.413868   -1.359123
 C               19.908308   -2.235874    1.585382
 H               18.865976   -2.331749    1.941654
 H               20.081444   -1.175731    1.316139
 C               20.937796   -2.684322    2.638748
 H               20.459192   -3.262350    3.452042
 H               21.415591   -1.814125    3.124425
 N               18.623682   -3.133704   -1.521471
 H               18.288941   -4.009919   -1.102513
 C               18.094858   -2.895656   -2.871027
 H               17.735907   -3.906521   -3.227145
 H               18.896555   -2.600876   -3.591361
 C               16.959279   -1.852731   -2.966782
 O               17.061496   -0.748100   -2.452720
 N               15.876371   -2.236714   -3.744366
 C               14.628081   -1.517797   -4.163093
 H               14.822986   -1.206556   -5.232535
 C               15.742805   -3.631703   -4.299472
 H               16.349400   -4.367515   -3.721939
 H               16.118416   -3.639696   -5.346972
 C               14.099792   -0.265256   -3.430290
 O               14.609484    0.248584   -2.452366
 C               13.535625   -2.625150   -4.097714
 H               12.798469   -2.495387   -4.917885
 H               12.959078   -2.563389   -3.154698
 C               14.250148   -3.973036   -4.229251
 H               13.923915   -4.525186   -5.130124
 H               14.026747   -4.633571   -3.371557
 N               13.006472    0.368567   -4.047895
 C               11.924559    1.176518   -3.383656
 H               11.815978    2.062061   -4.086610
 C               12.330216   -0.121222   -5.307693
 H               12.725163   -1.087477   -5.678938
 H               12.530245    0.625816   -6.106189
 C               11.977196    1.740218   -1.946828
 O               12.364404    1.221833   -0.917774
 C               10.707677    0.222438   -3.524334
 H                9.739759    0.669514   -3.274844
 H               10.862379   -0.649694   -2.825393
 C               10.820046   -0.223241   -4.988275
 H               10.241491    0.442048   -5.655047
 H               10.423399   -1.238284   -5.147557
 N               11.419674    3.025832   -1.977902
 H               11.203232    3.435245   -2.898763
 C               11.219411    3.993714   -0.895496
 H               11.197357    4.999563   -1.414216
 H               12.086711    4.063808   -0.197319
 C                9.925220    3.807514   -0.071571
 O                9.691100    2.802810    0.571751
 N                9.073485    4.912421   -0.016055
 C                7.756101    5.061766    0.702554
 H                7.999138    5.566000    1.682517
 C                9.204884    6.083090   -0.953135
 H                9.942839    5.911022   -1.765938
 H                9.552377    6.966965   -0.372161
 C                6.960634    3.785110    1.092433
 O                7.329836    2.651308    0.857486
 C                6.951368    6.038974   -0.207292
 H                6.826588    7.003648    0.329060
 H                5.935472    5.677997   -0.448977
 C                7.778796    6.265559   -1.475304
 H                7.599057    7.245079   -1.946129
 H                7.543733    5.504081   -2.244543
 N                5.850574    3.997647    1.931064
 C                4.910167    2.976783    2.506938
 H                4.885400    3.303199    3.598616
 C                5.027611    5.265651    1.944580
 H                5.232216    5.924357    1.082161
 H                5.278212    5.832175    2.865821
 C                5.063871    1.437984    2.548458
 O                5.685702    0.670548    1.841416
 C                3.568198    3.319587    1.813985
 H                2.691263    2.844883    2.270552
 H                3.601178    2.986599    0.737471
 C                3.538960    4.847888    1.913274
 H                3.025704    5.178851    2.835142
 H                2.991967    5.309040    1.074342
 N                4.310553    1.011126    3.659044
 H                3.904561    1.740121    4.265262
 C                4.048433   -0.321667    4.214321
 H                3.840349   -0.125882    5.308766
 H                4.944410   -0.984030    4.211420
 C                2.854192   -1.081867    3.593580
 O                2.700694   -1.181853    2.390279
 N                2.003453   -1.715373    4.500183
 C                0.862218   -2.686119    4.274255
 H                1.333953   -3.706870    4.168238
 C                2.006552   -1.297033    5.950544
 H                2.473627   -0.300790    6.109945
 H                2.595744   -2.039242    6.535791
 C               -0.013473   -2.568229    2.992603
 O                0.333545   -1.962375    1.992833
 C                0.081714   -2.604700    5.617420
 H                0.356274   -3.486761    6.235252
 H               -1.020393   -2.620340    5.523753
 C                0.527899   -1.323423    6.322107
 H                0.332235   -1.321487    7.405733
 H                0.001999   -0.439256    5.910040
 N               -1.133452   -3.413261    2.857929
 C               -2.132503   -3.334988    1.733286
 H               -2.230638   -4.426522    1.428881
 C               -1.922569   -4.113114    3.935886
 H               -1.657891   -3.794558    4.961537
 H               -1.700977   -5.199904    3.872607
 C               -1.964758   -2.538134    0.438418
 O               -1.427294   -1.473735    0.222295
 C               -3.412460   -2.865141    2.464616
 H               -4.324864   -2.910311    1.857672
 H               -3.283505   -1.794716    2.785480
 C               -3.421285   -3.812267    3.671681
 H               -3.962488   -4.747888    3.435628
 H               -3.924591   -3.379134    4.549673
 N               -2.602264   -3.244540   -0.601256
 H               -3.006342   -4.169715   -0.423261
 C               -2.635771   -2.853718   -2.014329
 H               -2.483132   -3.805374   -2.598795
 H               -1.782325   -2.199020   -2.302880
 C               -3.963650   -2.169719   -2.420809
 O               -4.275359   -1.061408   -2.021159
 N               -4.738662   -2.857624   -3.358604
 C               -6.077100   -2.489225   -3.947057
 H               -5.846322   -1.976930   -4.927861
 C               -4.470790   -4.295756   -3.717449
 H               -3.724892   -4.777423   -3.051387
 H               -4.063555   -4.331055   -4.753634
 C               -6.969568   -1.470817   -3.191497
 O               -6.601465   -0.816975   -2.233607
 C               -6.754559   -3.862228   -4.223386
 H               -6.845714   -4.001870   -5.319889
 H               -7.776162   -3.950828   -3.803086
 C               -5.850031   -4.947240   -3.630132
 H               -5.920091   -5.909601   -4.161947
 H               -6.119277   -5.156530   -2.576037
 N               -8.179101   -1.121099   -3.816447
 C               -9.135734   -0.044545   -3.378124
 H               -9.210057    0.568668   -4.336387
 C               -9.026578   -2.069790   -4.637462
 H               -8.929625   -3.114548   -4.259057
 H               -8.692902   -2.038016   -5.692588
 C               -8.944711    0.963985   -2.228438
 O               -8.443464    0.834764   -1.127297
 C              -10.449509   -0.829919   -3.151221
 H              -11.335338   -0.221417   -2.952095
 H              -10.315005   -1.519531   -2.269938
 C              -10.495425   -1.626691   -4.462302
 H              -10.817555   -0.985624   -5.305601
 H              -11.193567   -2.480169   -4.445501
 N               -9.498105    2.179152   -2.661757
 H               -9.739426    2.281848   -3.657151
 C               -9.714927    3.414965   -1.908501
 H               -9.652151    4.247797   -2.671125
 H               -8.897022    3.642514   -1.189626
 C              -11.074398    3.457542   -1.172425
 O              -11.367144    2.620336   -0.339487
 N              -11.868613    4.584952   -1.412756
 C              -13.269397    4.892256   -0.931519
 H              -13.137980    5.559701   -0.029189
 C              -11.586250    5.515157   -2.564896
 H              -10.757922    5.173983   -3.221778
 H              -11.286280    6.502997   -2.147017
 C              -14.153439    3.730523   -0.400360
 O              -13.751451    2.593316   -0.243881
 C              -13.888449    5.718367   -2.096873
 H              -13.949805    6.780674   -1.779710
 H              -14.913310    5.418407   -2.386635
 C              -12.932447    5.586591   -3.285414
 H              -13.015693    6.403371   -4.018188
 H              -13.125046    4.649285   -3.845010
 N              -15.398904    4.102422    0.136626
 C              -16.323481    3.257329    0.964270
 H              -16.546958    3.976244    1.822960
 C              -16.324550    5.150324   -0.440895
 H              -16.086753    5.378475   -1.502408
 H              -16.212225    6.082900    0.148706
 C              -15.964006    1.910831    1.602793
 O              -15.369892    0.958192    1.114898
 C              -17.584451    3.128332    0.090938
 H              -18.465275    2.716103    0.600727
 H              -17.400956    2.456511   -0.788291
 C              -17.765911    4.585091   -0.363048
 H              -18.365963    5.162305    0.364027
 H              -18.297568    4.658780   -1.325451
 N              -16.486650    1.879531    2.895841
 H              -16.944603    2.707850    3.284846
 C              -16.326373    0.783844    3.855382
 H              -16.364602    1.209638    4.888523
 H              -15.320383    0.317995    3.771019
 C              -17.404268   -0.315329    3.787311
 O              -18.057381   -0.539250    2.749328
 O              -17.543905   -0.968629    4.854010

